Equilibria of Round-Robin: Computational Hardness and Fairness for Few Subadditive Agents

The round-robin procedure is a simple and well-studied fair division mechanism where agents pick goods in turns. Motivated by draft mechanisms in sports leagues, we investigate strategic behaviour in online round-robin for subadditive agents. This gives rise to an extensive-form game, and we study the computational problem of computing a subgame perfect Nash equilibrium (SPNE). We show that for just two submodular agents, computing an SPNE is $\mathsf{PSPACE}$-hard. Even for the class of $\mathit{OXS}$ utilities, which are a special case of submodular utilities, computing an SPNE remains $\mathsf{NP}$-hard for a small number of agents. We complement our computational results with normative results. We show that for just three additive agents, there exist instances where every equilibrium violates EF1. This separates the online and the direct revelation games. On the positive side, we show that for additive agents every equilibrium allocation is proportional up to one good (PROP1) and for two additive agents it is also EF1. Finally, by showing that round-robin is bossy at equilibrium, we prove that the number of equilibrium allocations can be exponential even if agents have lexicographic preferences.

==> anc/equilibria-of-round-robin.py <==
from copy import deepcopy


def optimal_round_robin(valuation_functions, items, starting_player, memo):
    if (frozenset(items), starting_player) in memo:
        return deepcopy(memo[(frozenset(items), starting_player)])

    number_of_agents = len(valuation_functions)

    if not items:
        return [[set() for _ in range(number_of_agents)]]

    item_to_spne_divisions = {}
    for item in items:
        next_player = (starting_player + 1) % number_of_agents
        spne_divisions_for_item = \
            optimal_round_robin(valuation_functions, items.difference(
                set([item])), next_player, memo)
        for division in spne_divisions_for_item:
            division[starting_player].add(item)
        item_to_spne_divisions[item] = spne_divisions_for_item

    max_min_earning_per_item = 0
    for item in items:
        min_earning_for_item = float("inf")
        for division in item_to_spne_divisions[item]:
            value_at_division = valuation_functions[starting_player](
                division[starting_player])
            min_earning_for_item = min(value_at_division, min_earning_for_item)
        max_min_earning_per_item = max(
            max_min_earning_per_item, min_earning_for_item)

    valid_spne_divisions = []
    for item in items:
        for division in item_to_spne_divisions[item]:
            if valuation_functions[starting_player](division[starting_player]) >= max_min_earning_per_item:
                valid_spne_divisions.append(division)

    memo[(frozenset(items), starting_player)] = valid_spne_divisions
    return deepcopy(valid_spne_divisions)


def valuation_factory(item_mapping, perturb=False):
    def valuation(bundle):
        total = 0
        for item in bundle:
            total += item_mapping[item]
            if perturb:
                total += (2) ** (-item-1)
        return total

    return valuation


def three_agent_additive_agents_not_ef1():
    items = set(list(range(1, 10)))
    A = {1: 19, 2: 20, 3: 2, 4: 3, 5: 0, 6: 4, 7: 1, 8: 1, 9: 0, }
    B = {1: 2, 2: 0, 3: 5, 4: 0, 5: 3, 6: 6, 7: 4, 8: 0, 9: 1, }
    C = {1: 13, 2: 14, 3: 9, 4: 10, 5: 5, 6: 0, 7: 11, 8: 14, 9: 0, }
    valuations = [valuation_factory(A, True), valuation_factory(
        B, True), valuation_factory(C, True)]
    return valuations, items


def example_in_kalinowski(rep):
    counterexample = \
        [[4, 3, 2, 1],
         [1, 2, 4, 3],
         [4, 3, 2, 1]]

    v = [[], [], []]
    offset = 0
    for i in range(rep-1, -1, -1):
        for player in range(3):
            values_to_concat = [val + 4*i for val in counterexample[player]]
            v[(offset + player) % 3] += values_to_concat
        offset = (offset + 1) % 3

    return array_to_instance(v)


def array_to_instance(valuation_array):
    num_items = len(valuation_array[0])
    items = set(range(num_items))
    valuation_functions = []
    for valuation in valuation_array:
        valuation_dict = {}
        for j in range(num_items):
            valuation_dict[j] = valuation[j]

        valuation_function = valuation_factory(valuation_dict)
        valuation_functions.append(valuation_function)

    return valuation_functions, items


def bossy_example_array():
    valuation_array = \
        [[32, 16, 8, 4, 2, 1],
         [16, 32, 4, 8, 2, 1],
         [8, 4, 2, 32, 16, 1]]
    return valuation_array


def bossy_example():
    valuation_array = bossy_example_array()
    return array_to_instance(valuation_array)


def count_unique_divisions(divisions):
    agents = len(divisions)
    unique_divisions = set()
    for division in divisions:
        tuple_division = tuple(frozenset(bundle) for bundle in division)
        unique_divisions.add(tuple(tuple_division))

    return list(unique_divisions)


def tester(valuations, items, verbose=True):
    optimal_divisions = optimal_round_robin(valuations, items, 0, {})
    unique_divisions = count_unique_divisions(optimal_divisions)
    print(f"There are {len(unique_divisions)} SPNE allocations.")
    for division in unique_divisions:
        if verbose:
            print_division(division, valuations, items)
        else:
            print(division)


def print_division(optimal_division, valuations, items):
    print("Item values")
    for player, valuation in enumerate(valuations):
        print(f"Player {player}: ", end="")
        for item in items:
            print(f"{valuation([item]):2}", end=" ")
        print("")

    print(optimal_division)
    for player, valuation in enumerate(valuations):
        print(f"Player {player}: {valuation(optimal_division[player])}")

    if is_allocation_ef1(optimal_division, valuations):
        print("The allocation is EF1.")
    else:
        print("The allocation is NOT EF1")


def is_agent_ef1(allocation, agent, valuation_of_agent):
    value_for_bundle = valuation_of_agent(allocation[agent])
    for bundle in allocation:
        min_utility = float("inf")
        for item in bundle:
            bundle_without_item = bundle - set([item])
            min_utility = min(
                min_utility, valuation_of_agent(bundle_without_item))

        if min_utility > value_for_bundle:
            return False

    return True


def is_allocation_ef1(allocation, valuations):
    for agent in range(len(allocation)):
        if not is_agent_ef1(allocation, agent, valuations[agent]):
            return False

    return True


# BOSSY EXAMPLE USED IN LEMMA 10
print("ROUND-ROBIN IS BOSSY. EXAMPLE USED IN LEMMA 10.")
valuations, items = bossy_example()
tester(valuations, items, verbose=True)

# EF1 COUNTEREXAMPLE USED IN THEOREM 16
print("\n\n\nROUND-ROBIN HAS INSTANCES WHERE EVERY SPNE ALLOCATION IS EF1. EXAMPLE USED IN THEOREM 16.")
valuations, items = three_agent_additive_agents_not_ef1()
tester(valuations, items, verbose=True)

# CONSTRUCTION IN KALINOWSKI ET AL. HAS MORE SPNE ALLOCATIONS THAN 2^N. MENTIONED IN FOOTNOTE
print("\n\n\nCONSTRUCTION IN KALINOWSKI ET AL. HAS MORE SPNE ALLOCATIONS THAN 2^N. MENTIONED IN FOOTNOTE.")
valuations, items = example_in_kalinowski(2)
tester(valuations, items, verbose=False)

